Material models of dark energy

We review and develop a new class of "dark energy" models, in which the relativistic theory of solids is used to construct material models of dark energy. These are models which include the effects of a continuous medium with well defined physical properties at the level of linearized perturbations. The formalism is constructed for a medium with arbitrary symmetry, and then specialised to isotropic media (which will be the case of interest for the majority of cosmological applications). We develop the theory of relativistic isotropic viscoelastic media whilst keeping in mind that we ultimately want to observationally constrain the allowed properties of the material model. We do this by obtaining the viscoelastic equations of state for perturbations (the entropy and anisotropic stress), as well as identifying the consistent corner of the theory which has constant equation of state parameter $\dot{w}=0$. We also connect to the non-relativistic theory of solids, by identifying the two quadratic invariants that are needed to construct the energy-momentum tensor, namely the Rayleigh dissipation function and Lagrangian for perturbations. Finally, we develop the notion that the viscoelastic behavior of the medium can be thought of as a non-minimally coupled massive gravity theory. This also provides a tool-kit for constructing consistent generalizations of coupled dark energy theories.

==> evol.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     18669,        589]
NotebookOptionsPosition[     17943,        561]
NotebookOutlinePosition[     18299,        577]
CellTagsIndexPosition[     18256,        574]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"cs2", "[", "t_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"\[Beta]", "[", "t", "]"}], "+", 
     RowBox[{
      FractionBox["4", "3"], "*", 
      RowBox[{"\[Mu]", "[", "t", "]"}]}]}], 
    RowBox[{
     RowBox[{"\[Rho]", "[", "t", "]"}], "+", 
     RowBox[{"P", "[", "t", "]"}]}]], "+", 
   RowBox[{"2", "*", 
    RowBox[{"H", "[", "t", "]"}], "*", 
    RowBox[{
     RowBox[{"ds", "[", "t", "]"}], "/", "k"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cv2", "[", "t_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"\[Mu]", "[", "t", "]"}], 
    RowBox[{
     RowBox[{"\[Rho]", "[", "t", "]"}], "+", 
     RowBox[{"P", "[", "t", "]"}]}]], "+", 
   RowBox[{"2", "*", 
    RowBox[{"H", "[", "t", "]"}], "*", 
    RowBox[{
     RowBox[{"dv", "[", "t", "]"}], "/", "k"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ds", "[", "t_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"\[Lambda]", "[", "t", "]"}], "+", 
     RowBox[{
      FractionBox["4", "3"], "*", 
      RowBox[{"\[Nu]", "[", "t", "]"}]}]}], 
    RowBox[{
     RowBox[{"\[Rho]", "[", "t", "]"}], "+", 
     RowBox[{"P", "[", "t", "]"}]}]], "*", "k"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dv", "[", "t_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"\[Nu]", "[", "t", "]"}], 
    RowBox[{
     RowBox[{"\[Rho]", "[", "t", "]"}], "+", 
     RowBox[{"P", "[", "t", "]"}]}]], "*", "k"}]}]}], "Input",
 CellChangeTimes->{{3.601896633288459*^9, 3.601896724323022*^9}, {
  3.601896919130044*^9, 3.601896959075626*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Pdot", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"\[Rho]", "[", "t", "]"}], ",", "t"}], "]"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"cs2", "[", "t", "]"}], "-", 
     RowBox[{
      FractionBox["4", "3"], "*", 
      RowBox[{"cv2", "[", "t", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ds", "[", "t", "]"}], "-", 
        RowBox[{
         FractionBox["4", "3"], "*", 
         RowBox[{"dv", "[", "t", "]"}]}]}], ")"}], "*", 
      FractionBox[
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"H", "[", "t", "]"}], ",", "t"}], "]"}], "-", 
        SuperscriptBox[
         RowBox[{"H", "[", "t", "]"}], "2"]}], 
       RowBox[{"k", "*", 
        RowBox[{"H", "[", "t", "]"}]}]]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhodot", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "3"}], "*", 
   RowBox[{"H", "[", "t", "]"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Rho]", "[", "t", "]"}], "+", 
     RowBox[{"P", "[", "t", "]"}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.601896968533757*^9, 3.601897011695126*^9}, {
  3.601897075846815*^9, 3.601897119344543*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pdot", "[", "t", "]"}]], "Input",
 CellChangeTimes->{{3.601897013522065*^9, 3.601897014396003*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"\[Beta]", "[", "t", "]"}], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"\[Mu]", "[", "t", "]"}]}], "3"]}], 
     RowBox[{
      RowBox[{"P", "[", "t", "]"}], "+", 
      RowBox[{"\[Rho]", "[", "t", "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"H", "[", "t", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", "t", "]"}], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"\[Nu]", "[", "t", "]"}]}], "3"]}], ")"}]}], 
     RowBox[{
      RowBox[{"P", "[", "t", "]"}], "+", 
      RowBox[{"\[Rho]", "[", "t", "]"}]}]], "-", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[Mu]", "[", "t", "]"}], 
        RowBox[{
         RowBox[{"P", "[", "t", "]"}], "+", 
         RowBox[{"\[Rho]", "[", "t", "]"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"H", "[", "t", "]"}], " ", 
         RowBox[{"\[Nu]", "[", "t", "]"}]}], 
        RowBox[{
         RowBox[{"P", "[", "t", "]"}], "+", 
         RowBox[{"\[Rho]", "[", "t", "]"}]}]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", "k", " ", 
           RowBox[{"\[Nu]", "[", "t", "]"}]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"P", "[", "t", "]"}], "+", 
             RowBox[{"\[Rho]", "[", "t", "]"}]}], ")"}]}]]}], "+", 
        FractionBox[
         RowBox[{"k", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "t", "]"}], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              RowBox[{"\[Nu]", "[", "t", "]"}]}], "3"]}], ")"}]}], 
         RowBox[{
          RowBox[{"P", "[", "t", "]"}], "+", 
          RowBox[{"\[Rho]", "[", "t", "]"}]}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"H", "[", "t", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["H", "\[Prime]",
          MultilineFunction->None], "[", "t", "]"}]}], ")"}]}], 
     RowBox[{"k", " ", 
      RowBox[{"H", "[", "t", "]"}]}]]}], ")"}], " ", 
  RowBox[{
   SuperscriptBox["\[Rho]", "\[Prime]",
    MultilineFunction->None], "[", "t", "]"}]}]], "Output",
 CellChangeTimes->{3.601897014857079*^9, 3.601897077548274*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"ConstPhysParams", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Lambda]", "[", "t", "]"}], "\[Rule]", 
     SubscriptBox["\[Lambda]", "0"]}], ",", 
    RowBox[{
     RowBox[{"\[Nu]", "[", "t", "]"}], "\[Rule]", 
     SubscriptBox["\[Nu]", "0"]}], ",", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "t", "]"}], "\[Rule]", 
     SubscriptBox["\[Beta]", "0"]}], ",", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "t", "]"}], "\[Rule]", 
     SubscriptBox["\[Mu]", "0"]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.601896829745946*^9, 3.601896863971591*^9}}],

Cell[BoxData[{
 RowBox[{"cs2dot", ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"cs2", "[", "t", "]"}], "/.", "ConstPhysParams"}], ",", 
        "t"}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "'"}], "[", "t", "]"}], "\[Rule]", 
       RowBox[{"Pdot", "[", "t", "]"}]}]}], "/.", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Rho]", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}], "\[Rule]", 
      RowBox[{"rhodot", "[", "t", "]"}]}]}], "/.", "ConstPhysParams"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"cv2dot", ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"cv2", "[", "t", "]"}], "/.", "ConstPhysParams"}], ",", 
        "t"}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "'"}], "[", "t", "]"}], "\[Rule]", 
       RowBox[{"Pdot", "[", "t", "]"}]}]}], "/.", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Rho]", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}], "\[Rule]", 
      RowBox[{"rhodot", "[", "t", "]"}]}]}], "/.", "ConstPhysParams"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"dsdot", ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ds", "[", "t", "]"}], "/.", "ConstPhysParams"}], ",", "t"}],
        "]"}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "'"}], "[", "t", "]"}], "\[Rule]", 
       RowBox[{"Pdot", "[", "t", "]"}]}]}], "/.", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Rho]", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}], "\[Rule]", 
      RowBox[{"rhodot", "[", "t", "]"}]}]}], "/.", "ConstPhysParams"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"dvdot", ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"dv", "[", "t", "]"}], "/.", "ConstPhysParams"}], ",", "t"}],
        "]"}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "'"}], "[", "t", "]"}], "\[Rule]", 
       RowBox[{"Pdot", "[", "t", "]"}]}]}], "/.", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Rho]", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}], "\[Rule]", 
      RowBox[{"rhodot", "[", "t", "]"}]}]}], "/.", "ConstPhysParams"}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.601896727335115*^9, 3.601896844089842*^9}, {
  3.601897033687982*^9, 3.601897055048205*^9}, {3.6018970883149347`*^9, 
  3.601897090146083*^9}, {3.601897123608636*^9, 3.6018971314303913`*^9}, {
  3.6018971637318497`*^9, 3.6018972308067408`*^9}, {3.601897303171616*^9, 
  3.60189731588878*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", "cs2dot", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", "cv2dot", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", "dsdot", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", "dvdot", "]"}]}], "Input",
 CellChangeTimes->{{3.601897366232843*^9, 3.601897389764779*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"P", "[", "t", "]"}], "+", 
       RowBox[{"\[Rho]", "[", "t", "]"}]}], ")"}], "2"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"H", "[", "t", "]"}], "3"], " ", 
     SubscriptBox["\[Lambda]", "0"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SubscriptBox["\[Lambda]", "0"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Nu]", "0"]}]}], ")"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"H", "[", "t", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["\[Lambda]", "0"], " ", 
        SubscriptBox["\[Mu]", "0"]}], "+", 
       RowBox[{
        RowBox[{"P", "[", "t", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SubscriptBox["\[Lambda]", "0"]}], "+", 
          RowBox[{"8", " ", 
           SubscriptBox["\[Nu]", "0"]}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Beta]", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SubscriptBox["\[Lambda]", "0"]}], "+", 
          RowBox[{"8", " ", 
           SubscriptBox["\[Nu]", "0"]}]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SubscriptBox["\[Lambda]", "0"], " ", 
        RowBox[{"\[Rho]", "[", "t", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SubscriptBox["\[Nu]", "0"], " ", 
        RowBox[{"\[Rho]", "[", "t", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", 
        SubscriptBox["\[Beta]", "0"], " ", 
        SubscriptBox["\[Lambda]", "0"]}], "+", 
       RowBox[{"12", " ", 
        SubscriptBox["\[Lambda]", "0"], " ", 
        SubscriptBox["\[Mu]", "0"]}], "+", 
       RowBox[{
        RowBox[{"P", "[", "t", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SubscriptBox["\[Lambda]", "0"]}], "+", 
          RowBox[{"8", " ", 
           SubscriptBox["\[Nu]", "0"]}]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SubscriptBox["\[Lambda]", "0"], " ", 
        RowBox[{"\[Rho]", "[", "t", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SubscriptBox["\[Nu]", "0"], " ", 
        RowBox[{"\[Rho]", "[", "t", "]"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["H", "\[Prime]",
       MultilineFunction->None], "[", "t", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"H", "[", "t", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SubsuperscriptBox["\[Beta]", "0", "2"]}], "+", 
       RowBox[{
        RowBox[{"P", "[", "t", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SubscriptBox["\[Beta]", "0"]}], "+", 
          RowBox[{"4", " ", 
           SubscriptBox["\[Mu]", "0"]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Mu]", "0"], " ", 
        RowBox[{"\[Rho]", "[", "t", "]"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Beta]", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SubscriptBox["\[Mu]", "0"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"\[Rho]", "[", "t", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SubsuperscriptBox["\[Lambda]", "0", "2"], " ", 
        RowBox[{
         SuperscriptBox["H", "\[Prime]",
          MultilineFunction->None], "[", "t", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SubscriptBox["\[Lambda]", "0"], " ", 
        SubscriptBox["\[Nu]", "0"], " ", 
        RowBox[{
         SuperscriptBox["H", "\[Prime]",
          MultilineFunction->None], "[", "t", "]"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.601897363888626*^9, 3.601897390138906*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"P", "[", "t", "]"}], "+", 
      RowBox[{"\[Rho]", "[", "t", "]"}]}], ")"}], "2"]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"H", "[", "t", "]"}], "3"], " ", 
     SubscriptBox["\[Lambda]", "0"], " ", 
     SubscriptBox["\[Nu]", "0"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"H", "[", "t", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Lambda]", "0"], " ", 
        SubscriptBox["\[Mu]", "0"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Nu]", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"P", "[", "t", "]"}], "+", 
          SubscriptBox["\[Beta]", "0"], "+", 
          RowBox[{"\[Rho]", "[", "t", "]"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SubscriptBox["\[Lambda]", "0"], " ", 
        SubscriptBox["\[Mu]", "0"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Nu]", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"P", "[", "t", "]"}], "+", 
          RowBox[{"\[Rho]", "[", "t", "]"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["H", "\[Prime]",
       MultilineFunction->None], "[", "t", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"H", "[", "t", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "[", "t", "]"}], " ", 
        SubscriptBox["\[Mu]", "0"]}], "+", 
       RowBox[{
        SubscriptBox["\[Beta]", "0"], " ", 
        SubscriptBox["\[Mu]", "0"]}], "+", 
       RowBox[{
        SubscriptBox["\[Mu]", "0"], " ", 
        RowBox[{"\[Rho]", "[", "t", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Lambda]", "0"], " ", 
        SubscriptBox["\[Nu]", "0"], " ", 
        RowBox[{
         SuperscriptBox["H", "\[Prime]",
          MultilineFunction->None], "[", "t", "]"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.601897363888626*^9, 3.601897390142076*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"k", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      SubscriptBox["\[Lambda]", "0"]}], "+", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Nu]", "0"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"H", "[", "t", "]"}], "2"], " ", 
      SubscriptBox["\[Lambda]", "0"]}], "+", 
     RowBox[{
      RowBox[{"H", "[", "t", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"P", "[", "t", "]"}], "+", 
        SubscriptBox["\[Beta]", "0"], "+", 
        RowBox[{"\[Rho]", "[", "t", "]"}]}], ")"}]}], "+", 
     RowBox[{
      SubscriptBox["\[Lambda]", "0"], " ", 
      RowBox[{
       SuperscriptBox["H", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}]}]}], ")"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"P", "[", "t", "]"}], "+", 
     RowBox[{"\[Rho]", "[", "t", "]"}]}], ")"}], "2"]]], "Output",
 CellChangeTimes->{{3.601897363888626*^9, 3.601897390143785*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", "k", " ", 
   SubscriptBox["\[Nu]", "0"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"H", "[", "t", "]"}], "2"], " ", 
      SubscriptBox["\[Lambda]", "0"]}], "+", 
     RowBox[{
      RowBox[{"H", "[", "t", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"P", "[", "t", "]"}], "+", 
        SubscriptBox["\[Beta]", "0"], "+", 
        RowBox[{"\[Rho]", "[", "t", "]"}]}], ")"}]}], "+", 
     RowBox[{
      SubscriptBox["\[Lambda]", "0"], " ", 
      RowBox[{
       SuperscriptBox["H", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}]}]}], ")"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"P", "[", "t", "]"}], "+", 
     RowBox[{"\[Rho]", "[", "t", "]"}]}], ")"}], "2"]]], "Output",
 CellChangeTimes->{{3.601897363888626*^9, 3.601897390146028*^9}}]
}, Open  ]]
},
WindowSize->{740, 656},
WindowMargins->{{Automatic, -31}, {Automatic, 0}},
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 6, \
2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 1600, 50, 185, "Input"],
Cell[2160, 72, 1260, 39, 70, "Input"],
Cell[CellGroupData[{
Cell[3445, 115, 123, 2, 27, "Input"],
Cell[3571, 119, 2551, 78, 186, "Output"]
}, Open  ]],
Cell[6137, 200, 589, 16, 27, "Input"],
Cell[6729, 218, 2885, 85, 178, "Input"],
Cell[CellGroupData[{
Cell[9639, 307, 333, 5, 73, "Input"],
Cell[9975, 314, 3879, 114, 108, "Output"],
Cell[13857, 430, 2146, 65, 71, "Output"],
Cell[16006, 497, 1023, 32, 55, "Output"],
Cell[17032, 531, 895, 27, 55, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


